Measurement of $b$-hadron branching fractions for two-body decays into charmless charged hadrons

Based on data corresponding to an integrated luminosity of 0.37 fb^-1 collected by the LHCb experiment in 2011, the following ratios of branching fractions are measured: B(B0 -> pi+ pi-) / B(B0 -> K+pi-) = 0.262 +/- 0.009 +/- 0.017, (fs/fd) * B(Bs -> K+K-) / B(B^0 -> K+pi-) = 0.316 +/- 0.009 +/- 0.019, (fs/fd) * B(Bs ->pi+ K-) / B(B0 -> K+pi-) = 0.074 +/- 0.006 +/- 0.006, (fd/fs) * B(B0 -> K+K-) / B(Bs -> K+K-) = 0.018 {+ 0.008 - 0.007} +/- 0.009, (fs/fd) * B(Bs -> pi+pi-) / B(B0 -> pi+pi-) = 0.050 {+ 0.011 - 0.009} +/- 0.004, B(Lambda_b -> p pi-) / B(Lambda_b -> p K-) = 0.86 +/- 0.08 +/- 0.05, where the first uncertainties are statistical and the second systematic. Using the current world average of B(B0 -> K+pi-) and the ratio of the strange to light neutral B meson production fs/fd measured by LHCb, we obtain: B(B0 -> pi+pi-) = (5.08 +/- 0.17 +/- 0.37) x 10^-6, B(Bs -> K+K-) = (23.0 +/- 0.7 +/- 2.3) x 10^-6, B(Bs -> pi+K-) = (5.4 +/- 0.4 +/- 0.6) x 10^-6, B(B0 -> K+K-) = (0.11 {+ 0.05 - 0.04} +/- 0.06) x 10^-6, B(Bs -> pi+pi-) = (0.95 {+ 0.21 - 0.17} +/- 0.13) x 10^-6. The measurements of B(Bs -> K+K-), B(Bs -> pi+ K-) and B(B0 -> K+K-) are the most precise to date. The decay mode Bs -> pi+pi- is observed for the first time with a significance of more than 5 sigma.

==> make.sh <==
#! /bin/sh

MAIN=$1

rm $MAIN.aux
rm $MAIN.bbl
rm $MAIN.blg
rm $MAIN.log
rm $MAIN.pdf
rm $MAIN"Notes.bib"

pdflatex $MAIN && pdflatex $MAIN && bibtex $MAIN && bibtex $MAIN && pdflatex $MAIN && pdflatex $MAIN

